Fast construction of the discrete Green operator for a second order ordinary differential equation

We consider linear second order differential equation y''= f with zero Dirichlet boundary conditions. At the continuous level this problem is solvable using the Green function, and this technique has a counterpart on the discrete level. The discrete solution is represented via an application of a matrix -- the Green matrix -- to the discretised right-hand side, and we propose an algorithm for fast construction of the Green matrix. In particular, we discretise the original problem using the spectral collocation method based on the Chebyshev--Gauss--Lobatto points, and using the discrete cosine transformation we show that the corresponding Green matrix is fast to construct even for large number of collocation points/high polynomial degree. Furthermore, we show that the action of the discrete solution operator (Green matrix) to the corresponding right-hand side can be implemented in a matrix-free fashion.

==> figures-matrix-structure/make.sh <==
#!/bin/bash

wd="$(pwd)"


fig2eps --keep --add=amsmath,mathbbol,bm,tensor --preamble="\input{\"${wd}/vit-prusa-macros-experimental\"} \input{\"${wd}/vit-prusa-macros-spectral\"} \input{\"${wd}/xfig-hack\"}" ddmatrixbc-matrix-structure.fig 

fig2eps --keep --add=amsmath,mathbbol,bm,tensor --preamble="\input{\"${wd}/vit-prusa-macros-experimental\"} \input{\"${wd}/vit-prusa-macros-spectral\"} \input{\"${wd}/xfig-hack\"}" gmatrixbc-matrix-structure.fig 

fig2eps --keep --add=amsmath,mathbbol,bm,tensor --preamble="\input{\"${wd}/vit-prusa-macros-experimental\"} \input{\"${wd}/vit-prusa-macros-spectral\"} \input{\"${wd}/xfig-hack\"}" p-matrix-structure.fig 

fig2eps --keep --add=amsmath,mathbbol,bm,tensor --preamble="\input{\"${wd}/vit-prusa-macros-experimental\"} \input{\"${wd}/vit-prusa-macros-spectral\"} \input{\"${wd}/xfig-hack\"}" e-matrix-structure.fig 



